HyPASE: Hyperbolic Geometry for Parameter-Efficient Speech Emotion Fine-Tuning Framework for Large Audio-Language Models

Large Audio-Language Models (LALMs) excel at general speech understanding; however, adapting them to fine-grained tasks like Speech Emotion Recognition (SER) remains a significant bottleneck. Current Parameter-Efficient Fine-Tuning (PEFT) methods typically operate in flat Euclidean space, and this geometry fails to capture the multi-granularity nature of emotion cues, which range from low-level prosody to high-level semantics. To address this, we propose HyPASE, a hyperbolic PEFT framework for LALM-based SER. HyPASE leverages the Poincare ball model, using the hyperbolic radius as an explicit proxy for representational granularity. The framework consists of two core components: a Hyperbolic Geometric Adapter (HGA) for layer-adaptive weight modulation, and an Emotion-aware Multi-capacity Cross-modal Aggregator (EMCA) that compresses multi-scale features into compact audio prefixes. Empirical results on standard benchmarks show that HyPASE outperforms Euclidean PEFT baselines across all metrics on MELD and achieves a notable Unweighted Accuracy gain on IEMOCAP, particularly in class-imbalanced emotion recognition, with the accompanying slight Weighted Accuracy trade-off reflecting hyperbolic space's geometric prioritization of minority-class representations; furthermore, HyPASE achieves robust zero-shot cross-dataset generalization within a constrained parameter budget. By grounding the adaptation process in hyperbolic geometry, HyPASE offers a highly efficient path for LALM fine-tuning.

==> _audit_and_fix.py <==
#!/usr/bin/env python3
"""Full arXiv package audit + fixes."""
from __future__ import annotations

import collections
import re
import zipfile
from pathlib import Path

ROOT = Path(__file__).resolve().parent
ZIP_OUT = ROOT.parent / "HYPASE_arXiv_submit.zip"


def fix_appendix(app: str) -> str:
    # Duplicate labels vs main paper
    app = app.replace(
        "\\begin{theorem}[Radius scaling equivalence of M\\\"{o}bius scalar multiplication]\n"
        "\\label{thm:radius_scaling}",
        "\\begin{theorem}[Restatement of Theorem~\\ref{thm:radius_scaling}]\n"
        "\\label{thm:radius_scaling_app}",
    )
    app = app.replace(
        "\\begin{proposition}[Row-wise radius decomposition of diagonal M\\\"{o}bius scaling]\n"
        "\\label{prop:radius_decomp}",
        "\\begin{proposition}[Restatement of Proposition~\\ref{prop:radius_decomp}]\n"
        "\\label{prop:radius_decomp_app}",
    )
    app = app.replace(
        "From the proof of Proposition~\\ref{prop:radius_decomp},",
        "From the proof of Proposition~\\ref{prop:radius_decomp_app},",
    )
    # Unicode -> LaTeX accents
    app = app.replace("Möbius", 'M\\"{o}bius')
    app = app.replace("Poincaré", "Poincar\\'{e}")
    return app


def fix_main(main: str) -> str:
    main = re.sub(r"\\usepackage\{amssymb\}\n?", "", main)
    main = re.sub(r"\\usepackage\{amsmath\}\n?", "", main)
    if "amsmath/amssymb" not in main and "Do NOT load amsmath" not in main:
        main = main.replace(
            "\\usepackage{multirow}\n",
            "\\usepackage{multirow}\n"
            "%% Do NOT load amsmath/amssymb: acmart+newtxmath already provide them;\n"
            "%% explicit amssymb redefines \\Bbbk and fails under arXiv pdfLaTeX.\n",
            1,
        )
    return main


def audit(main: str, app: str, bbl: str) -> list[str]:
    issues: list[str] = []

    labs_m = re.findall(r"\\label\{([^}]+)\}", main)
    labs_a = re.findall(r"\\label\{([^}]+)\}", app)
    overlap = sorted(set(labs_m) & set(labs_a))
    if overlap:
        issues.append(f"DUPLICATE_LABELS: {overlap}")

    for name, text in [("main", main), ("app", app)]:
        non = [(i + 1, hex(ord(c)), c) for i, line in enumerate(text.splitlines()) for c in line if ord(c) > 127]
        if non:
            issues.append(f"NONASCII_{name}: {non[:10]}")

    if re.search(r"\\usepackage\{amssymb\}", main):
        issues.append("MAIN_HAS_AMSSYMB")
    if re.search(r"\\usepackage\{amsmath\}", main):
        issues.append("MAIN_HAS_AMSMath")
    if "\\input{main.bbl}" not in main:
        issues.append("MISSING_BBL_INPUT")

    figs = re.findall(r"\\includegraphics(?:\[[^\]]*\])?\{([^}]+)\}", main + app)
    for f in figs:
        p = ROOT / f
        if not p.is_file():
            issues.append(f"MISSING_FIG: {f}")

    cites: set[str] = set()
    for m in re.finditer(r"\\cite[tp]?\{([^}]+)\}", main + app):
        for k in m.group(1).split(","):
            k = k.strip()
            if k:
                cites.add(k)
    bbl_keys = set(re.findall(r"\\bibitem(?:\[[^\]]*\])?\{([^}]+)\}", bbl))
    missing = sorted(cites - bbl_keys)
    if missing:
        issues.append(f"MISSING_CITES: {missing}")

    # backslash paths in tex
    if "figures\\" in main or "figures\\" in app:
        issues.append("WINDOWS_PATH_IN_TEX")

    ctr = collections.Counter(labs_m + labs_a)
    dups = [k for k, n in ctr.items() if n > 1]
    if dups:
        issues.append(f"LABEL_DUP_COUNT: {dups}")

    return issues


def rebuild_zip() -> None:
    files = [
        "main.tex",
        "main.bbl",
        "appendix_content.tex",
        "references.bib",
        "acmart.cls",
        "ACM-Reference-Format.bst",
        "00README.txt",
        "acmauthoryear.bbx",
        "acmauthoryear.cbx",
        "acmnumeric.bbx",
        "acmnumeric.cbx",
        "acmdatamodel.dbx",
        "figures/finalfinal.pdf",
        "figures/liucheng.pdf",
        "figures/fig5_hga_radius.pdf",
        "figures/fig4_delta.pdf",
    ]
    if ZIP_OUT.exists():
        ZIP_OUT.unlink()
    with zipfile.ZipFile(ZIP_OUT, "w", compression=zipfile.ZIP_DEFLATED) as zf:
        for rel in files:
            path = ROOT / rel
            if not path.is_file():
                raise SystemExit(f"missing for zip: {rel}")
            zf.write(path, arcname=rel)  # forward slashes on purpose
    with zipfile.ZipFile(ZIP_OUT, "r") as zf:
        names = [i.filename for i in zf.infolist()]
        bad = [n for n in names if "\\" in n]
        if bad:
            raise SystemExit(f"zip still has backslashes: {bad}")
        print("ZIP_OK", ZIP_OUT, ZIP_OUT.stat().st_size, "files", len(names))
        print("figures_entries", [n for n in names if n.startswith("figures/")])


def main() -> None:
    app_path = ROOT / "appendix_content.tex"
    main_path = ROOT / "main.tex"
    bbl_path = ROOT / "main.bbl"

    app = fix_appendix(app_path.read_text(encoding="utf-8"))
    tex = fix_main(main_path.read_text(encoding="utf-8"))
    bbl = bbl_path.read_text(encoding="utf-8")

    app_path.write_bytes(app.encode("utf-8"))
    main_path.write_bytes(tex.encode("utf-8"))

    issues = audit(tex, app, bbl)
    if issues:
        print("ISSUES:")
        for x in issues:
            print(" -", x)
    else:
        print("AUDIT_CLEAN")

    rebuild_zip()
    print("thm_app", "thm:radius_scaling_app" in app)
    print("prop_app", "prop:radius_decomp_app" in app)


if __name__ == "__main__":
    main()


==> _build_arxiv_pkg.py <==
#!/usr/bin/env python3
"""Rebuild a clean arXiv main.tex from HYPASE_ACM_MM_2026 source."""
from __future__ import annotations

import re
import shutil
from pathlib import Path

root = Path(__file__).resolve().parent
src_dir = root.parent / "HYPASE_ACM_MM_2026"


def ascii_safe(s: str) -> str:
    return (
        s.replace("\u2014", "-")
        .replace("\u2013", "--")
        .replace("\u2019", "'")
        .replace("\u201c", '"')
        .replace("\u201d", '"')
        .replace("\u00a0", " ")
    )


def build_appendix() -> None:
    app = (src_dir / "appendix.tex").read_text(encoding="utf-8-sig")
    m = re.search(r"\\maketitle\s*(.*)\\end\{document\}", app, flags=re.S)
    if not m:
        raise SystemExit("Could not extract appendix body")
    body = ascii_safe(m.group(1))
    for letter in "ABCDE":
        body = re.sub(
            rf"\\section\*\{{Appendix {letter}\\enspace ",
            r"\\section{",
            body,
        )
    body = body.replace(
        r"\section{Per-Layer Gromov $\delta$-Hyperbolicity}",
        r"\section{Per-Layer Gromov delta-Hyperbolicity}",
    )
    header = (
        "%% Appendix content included by main.tex after \\appendix\n"
        "%% Theorem environments are provided by acmart (acmthm).\n"
        "\\providecommand{\\Rad}{}\\renewcommand{\\Rad}{\\operatorname{Rad}}\n"
        "\\providecommand{\\artanh}{}\\renewcommand{\\artanh}{\\operatorname{artanh}}\n"
        "\\providecommand{\\warn}{}\\renewcommand{\\warn}[1]{\\textcolor{myred}{#1}}\n"
        "\n"
    )
    (root / "appendix_content.tex").write_bytes((header + body).encode("utf-8"))
    shutil.copy2(src_dir / "appendix.tex", root / "appendix_standalone.tex")
    print("appendix_content.tex OK")


def build_main() -> None:
    tex = (src_dir / "sample-sigconf-authordraft.tex").read_text(encoding="utf-8-sig")
    tex = ascii_safe(tex).lstrip("\ufeff")

    # Replace ONLY the real documentclass line (start of line)
    tex, n = re.subn(
        r"^\\documentclass\[sigconf\]\{acmart\}",
        r"\\documentclass[sigconf,nonacm,screen]{acmart}",
        tex,
        count=1,
        flags=re.M,
    )
    if n != 1:
        raise SystemExit(f"documentclass replace count={n}")

    old_rights = (
        "\\copyrightyear{2026}\n"
        "\\acmYear{2026}\n"
        "\\setcopyright{cc}\n"
        "\\setcctype{by}\n"
        "\\acmConference[MM '26]{Proceedings of the 34th ACM International Conference on Multimedia}"
        "{November 10--14, 2026}{Rio de Janeiro, Brazil.}\n"
        "\\acmBooktitle{Proceedings of the 34th ACM International Conference on Multimedia "
        "(MM '26), November 10--14, 2026, Rio de Janeiro, Brazil}\n"
        "\\acmISBN{979-8-4007-2213-4/2026/11}\n"
        "\\acmDOI{10.1145/3767308.3836601}\n"
        "\\settopmatter{printacmref=true}"
    )
    new_rights = (
        "%% arXiv preprint configuration (nonacm): no ACM copyright block\n"
        "\\copyrightyear{2026}\n"
        "\\acmYear{2026}\n"
        "\\setcopyright{none}\n"
        "\\acmConference[MM '26]{ACM Multimedia 2026}{November 10--14, 2026}{Rio de Janeiro, Brazil}\n"
        "\\acmBooktitle{ACM Multimedia 2026}\n"
        "\\settopmatter{printacmref=false, printccs=true, printfolios=true}\n"
        "\\renewcommand\\footnotetextcopyrightpermission[1]{}\n"
        "\\pagestyle{plain}"
    )
    if old_rights not in tex:
        raise SystemExit("rights block not found")
    tex = tex.replace(old_rights, new_rights)

    inject = (
        "\\usepackage{colortbl}\n"
        "\\usepackage{pifont}\n"
        "\\usepackage{makecell}\n"
        "\\usepackage{xspace}\n"
        "\\usepackage{balance}"
    )
    inject2 = inject + (
        "\n\\usepackage{booktabs}\n"
        "\\usepackage{multirow}\n"
        "%% Do NOT load amsmath/amssymb: acmart+newtxmath already provide them;\n"
        "%% explicit amssymb redefines \\Bbbk and fails under arXiv pdfLaTeX.\n"
    )
    if inject not in tex:
        raise SystemExit("package block not found")
    tex = tex.replace(inject, inject2, 1)

    # Ensure shortauthors exists once (source already has one near authors)
    if "\\renewcommand{\\shortauthors}{Tian et al.}" not in tex:
        # activate placeholder if present
        tex = tex.replace(
            "%%%%%%%%%%%%%%%%%%%\\renewcommand{\\shortauthors}{XXXX et al.}",
            "\\renewcommand{\\shortauthors}{Tian et al.}",
            1,
        )

    bib_block = (
        "\\bibliographystyle{ACM-Reference-Format}\n"
        "\\balance\n"
        "\\bibliography{references}\n"
        "\n"
        "\\end{document}"
    )
    appendix_block = (
        "%% =====================================================================\n"
        "%% Appendix (arXiv single-PDF submission)\n"
        "%% =====================================================================\n"
        "\\appendix\n"
        "\\input{appendix_content}\n"
        "\n"
        "\\bibliographystyle{ACM-Reference-Format}\n"
        "\\balance\n"
        "%% Prefer precomputed .bbl for arXiv robustness.\n"
        "\\input{main.bbl}\n"
        "%% \\bibliography{references}\n"
        "\n"
        "\\end{document}"
    )
    if bib_block not in tex:
        raise SystemExit("bibliography block not found")
    tex = tex.replace(bib_block, appendix_block, 1)

    banner = (
        "%% =====================================================================\n"
        "%% HyPASE - arXiv preprint source\n"
        "%% Compile:\n"
        "%%   pdflatex main\n"
        "%%   bibtex main\n"
        "%%   pdflatex main\n"
        "%%   pdflatex main\n"
        "%% Entry point: main.tex\n"
        "%% =====================================================================\n"
    )
    out = banner + tex
    out = out.replace("\r\n", "\n").replace("\r", "\n")
    (root / "main.tex").write_bytes(out.encode("utf-8"))

    # Sanity: only one real documentclass command line
    dc = re.findall(r"^\\documentclass", out, flags=re.M)
    if len(dc) != 1:
        raise SystemExit(f"expected 1 documentclass, found {len(dc)}")
    print(f"main.tex OK ({len(out.splitlines())} lines)")


def write_readme() -> None:
    (root / "00README.txt").write_text(
        """HyPASE arXiv source package
===========================

Compile
-------
pdflatex main
bibtex main
pdflatex main
pdflatex main

Submit
------
1. Zip contents of this folder.
2. arXiv -> pdfLaTeX -> primary file main.tex
3. Recommended: after local build, replace \\bibliography{references}
   with \\input{main.bbl} and include main.bbl in the upload.

Required
--------
main.tex, appendix_content.tex, references.bib,
acmart.cls, ACM-Reference-Format.bst,
figures/finalfinal.pdf, figures/liucheng.pdf,
figures/fig5_hga_radius.pdf, figures/fig4_delta.pdf

Do not upload build scripts or *.aux/*.log.
""",
        encoding="utf-8",
    )


if __name__ == "__main__":
    build_appendix()
    build_main()
    write_readme()
    print("Done.")

